SOHET: Sequence Of Heterogeneous Events Transformer with Self-Supervised Pre-Training

Many machine learning applications rely on heterogeneous event streams to make predictions, either causally as events arrive or bidirectionally over complete sequences. We propose SOHET (Sequence Of Heterogeneous Events Transformer), a hierarchical architecture combining event-type-specific tabular encoders with temporal and type embeddings, processed by a causal or bidirectional transformer. We introduce three self-supervised pre-training objectives for the causal setting. On a proprietary large-scale real-world Booking.com fraud detection task with 17 event types, SOHET outperforms FlexTPP, NAPPT, and CIPPT by 5.8%. Pre-training yields an additional 2.6% gain and 2.4% faster convergence. On the EBES benchmark, bidirectional SOHET matches or exceeds the published best on 6 out of 8 tasks.

==> compile_latex.sh <==
#!/bin/bash

# Script to compile LaTeX to PDF

echo "Compiling LaTeX to PDF..."

# First pass: compile the LaTeX file
pdflatex -interaction=nonstopmode main.tex

# Check if compilation was successful
if [ $? -ne 0 ]; then
    echo "Error: LaTeX compilation failed!"
    echo "Please fix the LaTeX errors before committing."
    exit 1
fi

# Run bibtex to process bibliography
bibtex main

# Run pdflatex again to include bibliography
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1

# Run pdflatex one more time to resolve all references
pdflatex -interaction=nonstopmode main.tex > /dev/null 2>&1

# Check if the PDF was generated
if [ -f "main.pdf" ]; then
    echo "PDF generated successfully: main.pdf"

    # Add the PDF to the commit
    git add main.pdf
    echo "PDF added to commit"
else
    echo "Warning: PDF file was not generated"
    exit 1
fi

# Clean up auxiliary files (optional)
rm -f main.aux main.log main.out main.bbl main.blg

echo "LaTeX compilation completed successfully"
exit 0

